The definition of multipartite nonlocality

In a multipartite setting, it is possible to distinguish quantum states that are genuinely $n$-way entangled from those that are separable with respect to some bipartition. Similarly, the nonlocal correlations that can arise from measurements on entangled states can be classified into those that are genuinely $n$-way nonlocal, and those that are local with respect to some bipartition. Svetlichny introduced an inequality intended as a test for genuine tripartite nonlocality. This work introduces two alternative definitions of $n$-way nonlocality, which we argue are better motivated both from the point of view of the study of nature, and from the point of view of quantum information theory. We show that these definitions are strictly weaker than Svetlichny's, and introduce a series of suitable Bell-type inequalities for the detection of 3-way nonlocality. Numerical evidence suggests that all 3-way entangled pure quantum states can produce 3-way nonlocal correlations.

==> anc/table2.txt <==
Coefficients of the inequalities given in the second table of arXiv:1112.2626.

The order of the coefficients is the following :
    constant, <A0>, <A1>, <B0>, <A0 B0>, <A1 B0>, <B1>, <A0 B1>, <A1 B1>,
    <C0>, <A0 C0>, <A1 C0>, <B0 C0>, <A0 B0 C0>, <A1 B0 C0>, <B1 C0>, <A0 B1 C0>, <A1 B1 C0>,
    <C1>, <A0 C1>, <A1 C1>, <B0 C1>, <A0 B0 C1>, <A1 B0 C1>, <B1 C1>, <A0 B1 C1>, <A1 B1 C1>
so that the first inequality translates to
    -1 - <A1> - <B1> - <A1 B1> - <C1> - <A1 C1> - <B1 C1> - <A1 B1 C1> <= 0

-1 0 -1 0 0 0 -1 0 -1 0 0 0 0 0 0 0 0 0 -1 0 -1 0 0 0 -1 0 -1
-4 0 -2 0 0 0 -2 0 0 -1 -1 0 -1 0 -1 0 -1 1 -1 1 0 1 0 1 0 1 1
-4 -1 -1 0 -1 1 -2 0 0 -1 -1 0 1 0 1 0 -1 1 -1 0 1 -1 -1 0 0 1 1
-4 0 -2 0 2 0 0 0 0 -1 -1 0 0 1 -1 1 0 1 -1 1 0 0 1 1 1 0 1
-5 -1 0 0 2 0 -1 1 0 -1 -1 0 0 1 -1 1 0 1 -2 0 2 0 1 1 0 1 1
-7 0 -3 0 -1 1 -3 1 0 0 -1 1 -1 0 -1 1 -1 2 -3 1 0 1 -1 2 0 2 2
-7 0 -3 -1 0 -1 -2 2 0 0 -1 1 0 -1 1 2 0 2 -3 1 0 -1 1 -2 0 2 2
-6 0 -2 0 0 0 -2 2 0 -1 0 1 0 -1 1 1 1 2 -1 0 1 0 1 -1 1 1 2
-6 0 -2 0 2 0 -2 0 0 -1 0 1 0 1 -1 1 1 2 -1 0 1 0 1 1 1 -1 2
-6 0 -2 -1 0 1 -1 0 1 -1 0 1 1 -1 2 0 1 1 -1 0 1 0 1 1 1 -1 2
-9 -1 -2 -2 3 1 -1 0 -1 -2 -1 1 1 1 2 3 2 1 -1 0 3 -1 2 1 0 -2 2
-6 -1 -1 -1 1 0 -1 0 1 -1 0 1 0 -1 1 1 1 2 -1 1 0 1 2 1 0 1 -1
-9 0 -3 -1 0 1 -2 2 0 -2 1 1 2 -1 3 0 2 2 -1 1 0 1 1 2 0 2 -2
-9 -1 -2 -1 1 0 -2 2 0 -1 1 2 1 -1 2 0 2 2 -2 0 0 2 2 2 0 2 -2
-5 -1 0 -1 -2 1 0 1 -1 -1 -1 0 0 -1 1 1 0 1 -2 0 2 -1 -1 0 1 1 0
-4 0 0 0 -1 1 0 1 -1 -2 0 0 0 -1 1 0 1 1 0 0 2 0 0 0 2 0 0
-5 0 -1 0 -1 -1 -1 1 0 0 0 0 1 0 1 1 0 1 -1 0 3 1 -1 0 0 1 1
-5 0 -1 0 -1 -1 -1 1 0 0 0 2 0 -1 1 0 1 1 -1 0 1 2 0 0 1 0 1
-9 0 -1 -1 3 0 -2 -1 -1 -1 0 1 1 1 2 2 1 1 -2 0 4 0 2 0 0 -2 2
-9 0 -1 -2 3 1 -1 -1 -2 -1 0 1 1 1 2 2 1 1 -2 0 4 -1 2 1 1 -2 1
-9 0 -1 -2 3 1 -1 -1 -2 -1 0 3 -1 2 1 0 -2 2 -2 0 2 1 1 2 3 1 0
-5 0 -1 0 -1 -1 -1 1 0 0 2 0 1 0 1 1 2 1 -1 0 1 1 -1 0 0 1 -1
-5 -1 0 0 -1 -1 -1 0 1 -1 1 0 1 0 1 0 1 1 0 0 2 1 -1 0 1 1 0
-6 0 0 0 -1 -1 -2 1 1 -2 1 1 0 -1 1 0 2 2 0 1 1 2 0 0 0 1 -1
-5 -1 0 0 1 -1 -1 -2 1 0 0 0 1 0 1 1 0 1 -1 1 2 1 1 0 0 0 0
-5 -1 0 -1 -1 0 0 0 0 -1 1 0 1 0 1 0 1 1 0 0 2 0 -1 1 2 1 -1
-6 -1 -1 0 0 0 0 -1 1 -1 0 1 0 -1 1 1 1 2 -1 1 0 2 1 1 1 0 -1
-7 0 -1 0 -1 1 -1 1 0 -2 2 0 2 0 2 0 2 2 -1 0 1 0 -1 1 1 1 -2
-7 0 -1 0 -1 1 -1 1 0 -3 1 0 1 -1 2 0 2 2 0 1 1 1 0 1 1 1 -2
-8 -1 -1 -1 -1 -2 -1 2 1 -1 1 0 2 1 1 1 2 1 -1 0 3 1 -2 1 0 2 0
-9 -1 -2 -1 -1 0 0 0 2 -3 0 1 0 -2 2 1 2 3 0 1 1 3 1 2 1 0 -1
-9 0 -1 -2 -1 -1 -1 1 2 -3 0 1 0 -2 2 1 2 3 0 2 2 2 1 1 0 1 -1
-8 -2 -2 -1 -1 -2 -1 1 0 0 0 0 2 1 1 2 1 1 0 0 4 1 -2 1 1 2 1
-12 -2 -2 -2 -1 -3 -2 3 1 -1 0 1 3 2 1 2 2 2 -1 0 5 1 -3 2 0 3 1
-8 -3 -1 -1 -1 -2 -1 0 1 -1 1 0 2 1 1 1 2 1 1 0 3 1 -2 1 2 2 0
-8 -2 -2 -2 0 -2 -2 -2 0 1 1 2 1 2 1 2 1 1 1 1 2 1 -2 1 2 1 1
-6 0 0 0 -1 -1 0 -1 1 -1 0 1 0 -1 1 1 1 2 -1 2 1 2 0 0 1 0 -1
-8 -1 1 -1 -2 1 1 1 0 -3 1 0 1 -1 2 0 2 2 -1 0 3 0 -1 1 3 1 -2
-8 -1 -1 0 -2 0 0 1 -1 -1 1 0 1 -1 2 2 2 2 -1 0 3 1 -1 0 2 1 -1
-9 -1 -2 0 -2 0 -1 1 -2 0 0 0 1 -1 2 3 1 2 -1 1 4 1 -1 0 2 2 0
-9 0 -1 -1 -2 -1 0 0 2 -3 0 1 0 -2 2 1 2 3 0 2 2 3 0 1 1 0 -1
-9 0 -1 -1 1 -2 -2 -3 1 0 1 3 0 2 2 0 -1 1 -1 1 2 3 -1 0 2 0 2
-9 -1 -2 -1 -1 -2 -2 -2 0 2 1 3 1 2 1 3 1 2 -1 2 1 2 -1 -1 1 -1 2
-12 -1 -1 0 -3 1 0 2 -2 -2 0 0 1 -2 3 3 2 3 -2 1 5 1 -1 0 3 2 -1
-6 -1 -1 -1 -2 -1 -1 -1 -2 -1 0 1 1 -1 0 0 1 -1 -1 1 0 0 -1 1 1 0 -1
-6 0 0 0 0 -2 0 0 0 -1 0 1 1 -1 0 2 1 1 -1 2 1 1 1 0 0 1 -1
-6 -1 -1 -1 -2 -1 -1 -1 -2 0 0 2 1 -1 0 1 1 0 0 1 1 0 -1 1 2 0 0
-8 0 -2 0 -2 0 -2 0 -2 0 1 3 1 -1 0 1 2 1 0 1 1 1 -1 2 3 0 1
-9 0 -1 -1 1 -2 -2 -3 1 0 1 1 2 -1 1 2 0 2 -1 1 4 1 2 1 0 -1 1
-9 0 -1 -2 1 -1 -1 -3 0 0 1 1 2 -1 1 2 0 2 -1 1 4 0 2 2 1 -1 0
-6 -1 -1 -1 -1 -2 -1 -2 -1 1 2 1 2 0 0 1 0 1 1 1 2 1 1 0 2 0 0
-10 0 -2 -2 -3 -1 -2 -1 -3 1 1 4 2 -1 1 1 2 1 -1 1 2 0 -2 2 3 -1 0
-10 0 -2 -2 -3 -1 -2 -1 -3 2 2 4 3 0 1 1 2 1 0 2 2 1 -1 2 3 -1 0
-14 -1 -3 -1 -1 -4 -3 -4 -1 3 2 5 2 3 1 5 1 2 -1 3 2 3 -2 -1 2 -1 3
-10 1 -1 -1 -1 0 1 -4 -1 -2 2 0 3 1 2 1 -1 -2 -2 1 3 0 -2 2 2 -1 1
-9 0 -1 0 3 -1 -1 1 0 -1 1 2 0 1 1 1 2 1 -2 -1 -1 0 2 -2 4 -1 1
-4 0 0 0 -1 -1 0 1 1 0 1 -1 1 0 1 1 1 0 0 -1 1 1 -1 0 1 0 -1
-6 -1 -1 0 0 0 -2 -1 -1 0 0 0 2 1 1 0 1 -1 -2 -1 -1 0 -1 1 0 -2 -2
-7 -1 0 1 1 0 0 2 0 -2 -2 0 1 1 2 1 1 -2 -1 1 0 2 0 0 1 1 0
-6 0 0 -1 -1 0 -1 1 0 -1 1 0 0 1 1 1 2 -1 -1 -1 0 1 -2 1 0 -1 -1
-7 0 -1 0 2 0 -1 0 -1 -3 0 -1 1 2 1 0 2 -2 0 0 0 1 0 1 1 -2 -1
-8 0 0 -2 0 2 0 0 0 -1 0 1 0 2 2 1 0 -1 -1 0 1 0 -2 2 3 0 1
-8 -1 1 -2 0 2 0 1 -1 -1 -1 2 0 2 2 3 1 0 -1 0 1 0 -2 2 1 0 -1
-8 -1 1 -2 0 2 0 1 -1 -2 -1 1 0 2 2 2 1 -1 0 0 2 0 -2 2 2 0 0
-8 -1 -1 0 2 0 -2 -1 -1 0 0 0 1 1 2 3 1 0 0 -1 3 1 1 0 1 -2 1
-8 0 -2 0 -1 -1 0 1 3 -2 1 -1 1 -1 2 1 2 1 0 -1 1 3 0 1 1 -1 0
-8 -2 -2 -1 -1 0 -1 -1 0 0 0 0 3 1 2 1 1 0 -2 -2 0 0 -2 2 0 -2 -2
-8 -1 -1 -1 0 -1 1 3 0 -1 1 0 1 1 2 2 2 0 -1 -2 1 2 -1 1 1 1 -2
-9 0 -1 -2 0 0 -1 2 -1 -3 1 0 0 2 2 1 3 -2 0 -1 1 2 -2 2 0 -1 -1
-9 0 -1 -2 2 0 -1 0 -1 -3 1 0 1 3 2 0 2 -2 0 -1 1 1 -1 2 1 -2 -1
-8 -1 -1 -2 -1 -1 0 2 0 0 0 0 1 1 2 3 1 0 0 -1 3 1 -2 1 1 1 0
-12 -2 -2 -2 -1 -3 -2 3 1 0 -1 1 3 2 1 3 1 2 0 -1 5 1 -3 2 1 2 1
-14 -1 -3 -5 -2 -1 1 1 4 -5 -2 -1 0 -4 4 3 2 3 1 1 4 3 2 3 0 -1 -1
-7 -1 0 0 2 0 -1 -1 0 -1 -1 0 1 1 2 2 0 0 0 2 0 1 1 0 1 1 -2
-8 0 0 -1 1 0 -1 1 0 -1 1 0 0 2 2 3 1 0 -1 1 0 1 -1 0 0 2 -2
-8 -1 1 -2 0 2 0 -1 1 -1 1 0 0 2 2 3 1 0 -1 0 1 0 -2 2 1 0 -1
-9 -1 0 -1 -1 0 -2 0 2 -1 1 2 3 1 2 0 2 2 0 0 0 0 -2 2 2 0 -2
-8 -1 -1 0 1 1 -2 -2 0 0 0 0 1 1 2 3 1 0 0 3 -1 1 0 1 1 1 -2
-9 0 -1 0 -2 0 -1 2 -1 0 -1 -1 1 -1 2 3 0 1 -1 1 4 1 -1 0 2 2 0
-8 2 0 -2 1 -1 0 1 -1 -2 2 0 0 2 2 0 2 -2 0 0 2 2 -1 1 2 -1 -1
-12 -2 -2 -3 -1 0 -1 -1 -2 0 0 2 3 2 3 1 2 -1 -4 -2 0 0 -3 3 0 -3 -3
-12 -1 -1 -4 -1 1 0 0 -2 -1 0 3 2 2 4 1 2 -1 -3 -1 0 0 -3 3 1 -2 -3
-9 0 -1 0 1 -3 -1 -1 2 0 -1 -1 1 2 -1 3 1 0 -1 3 2 1 -1 0 2 0 2
-11 0 1 -3 1 2 0 -1 -1 -2 1 1 0 3 3 2 2 -2 -1 1 2 1 -2 3 2 -1 -1
-12 -1 -1 0 1 3 -2 -2 -2 -1 -1 2 1 2 3 4 1 1 -1 4 -1 1 -1 2 2 1 -3
-12 -2 0 0 1 3 -2 -3 -1 -1 0 1 1 2 3 4 2 0 -1 4 -1 1 -1 2 2 1 -3
-12 -1 -3 0 2 0 -2 -1 -3 0 0 0 2 2 2 4 0 2 0 -1 5 2 2 0 2 -3 1
-12 -2 -2 0 2 0 -2 -2 -2 0 1 -1 2 2 2 4 1 1 0 -1 5 2 2 0 2 -3 1
-12 0 0 0 -3 1 0 3 -1 -2 -1 -1 1 -2 3 3 1 2 -2 1 5 1 -1 0 3 2 -1
-9 -1 0 0 1 -3 -1 0 1 0 2 2 1 -1 0 1 1 2 -1 -1 0 1 2 -1 4 1 -1
-10 0 0 -1 0 -3 1 0 1 0 3 1 1 2 1 1 1 -2 -2 -1 1 2 -2 0 4 1 1
-10 0 0 0 -1 -3 2 -1 1 -2 -1 1 2 -2 0 4 1 1 0 3 1 2 1 1 2 0 -2
-7 0 -1 0 1 1 -1 -1 0 -1 0 -1 0 1 -1 -1 1 -2 -2 0 0 0 0 2 0 -2 -2
-6 0 0 0 2 0 0 0 0 -1 0 -1 0 1 -1 -1 1 -2 -1 0 1 0 1 1 1 -1 -2
-6 0 0 0 0 0 0 2 0 -1 0 -1 0 1 1 1 1 -2 -1 0 1 0 -1 -1 -1 1 -2
-6 0 0 0 2 0 0 0 0 -1 -1 0 -1 1 0 0 0 -2 -1 1 0 1 1 0 0 0 -2
-6 0 0 0 2 0 0 0 0 -1 0 -1 0 1 1 1 1 -2 -1 0 1 0 1 -1 -1 -1 -2
-6 0 0 0 -1 1 0 1 1 0 -1 1 -1 -1 0 1 0 1 0 1 1 1 0 1 1 1 -2
-3 0 0 0 0 0 0 0 1 0 0 0 0 1 0 1 0 0 0 0 1 0 -1 0 0 0 0
-6 0 0 0 2 0 0 0 0 0 0 0 0 1 1 2 1 -1 0 0 2 0 1 -1 0 -1 -1
-8 -1 1 -1 0 1 1 3 0 -2 0 2 -1 2 1 1 2 -1 0 -1 1 0 -2 0 2 1 -1
-8 1 -1 -1 2 -1 -1 1 0 -1 1 0 -1 1 -2 0 2 0 1 0 3 0 1 1 3 -1 0
-8 -1 -1 1 2 1 -1 -1 0 0 0 0 1 1 2 3 1 0 0 -1 3 0 1 -1 0 -2 0
-6 0 0 0 1 -1 0 1 1 0 1 1 0 1 1 0 2 -2 0 -1 1 2 0 0 0 -1 -1
-7 0 -1 0 1 -1 -1 1 0 -1 1 0 1 1 2 0 2 -2 0 -1 1 1 0 -1 -1 -1 -2
-7 0 -1 -1 0 -1 0 2 0 -1 1 0 1 1 2 0 2 -2 0 -1 1 0 -1 -1 0 0 -2
-8 -1 -1 0 1 1 0 0 0 -1 0 1 1 2 1 0 2 -2 -1 -1 0 1 -1 2 0 -2 -2
-8 -1 -1 0 1 1 0 0 0 -2 0 0 2 2 2 0 2 -2 0 -1 1 0 -1 1 0 -2 -2
-9 0 -1 -1 0 1 0 2 0 -3 1 0 0 2 2 1 3 -2 0 -1 1 1 -2 1 -1 -1 -2
-9 -1 0 -2 0 2 1 1 0 -2 0 0 0 2 2 2 2 -2 -1 -1 2 0 -2 2 -1 -1 -2
-8 -1 -1 -1 -1 0 1 2 1 0 0 0 1 1 2 3 1 0 0 -1 3 0 -2 0 0 1 -1
-11 -2 1 -3 0 1 2 4 0 -2 -1 3 -1 3 2 3 2 -1 -1 -1 2 0 -3 1 1 2 -1
-14 -3 1 -3 0 3 1 3 0 -3 -1 4 -1 4 3 4 3 -1 -1 0 1 0 -4 2 1 2 -1
-3 0 0 0 0 0 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 -1 1 0 0
-6 0 0 0 1 1 0 1 -1 0 -1 1 0 1 1 2 0 0 0 1 1 0 2 -2 0 -1 -1
-3 0 0 0 0 0 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 1 0 0 0 0 -1
-7 0 -1 -1 1 0 0 1 -1 0 -1 1 1 1 2 1 0 -1 -1 1 0 0 2 -2 -1 -1 -2
-8 -1 -1 0 0 2 0 1 -1 -1 -1 0 0 2 0 1 1 -2 -1 0 1 2 0 2 -1 -2 -1
-8 -1 -1 0 1 1 0 0 0 -2 0 0 2 2 2 0 2 -2 0 1 -1 0 1 -1 0 -2 -2
-11 -2 -1 -2 2 0 -1 0 -1 -2 2 0 2 4 2 0 2 -2 -1 0 -1 0 2 -2 -1 -2 -3
-12 -2 0 -2 -1 3 0 3 -1 -4 -1 1 -1 3 2 1 2 -3 2 3 1 3 2 -1 1 -1 2
-18 -4 0 -6 -1 3 2 5 -1 -6 -1 3 -1 5 4 3 4 -3 2 5 -1 3 4 -3 1 -1 2
-24 -8 2 -8 -1 5 2 5 -1 -8 -1 5 -1 7 6 5 6 -3 2 5 -1 5 6 -3 -1 -3 2
-9 -1 0 0 0 2 1 -1 0 -1 -1 0 2 2 2 1 1 -2 -2 0 2 0 -2 2 0 -2 -2
-11 -2 1 -1 0 -1 2 4 0 -1 -1 2 0 3 1 3 2 -1 -2 -1 3 1 -3 0 1 2 -1
-11 -1 -2 -1 0 1 0 -1 -1 0 0 2 2 2 2 0 2 -2 -3 -1 0 1 -2 3 0 -3 -3
-11 -1 -2 -1 0 1 0 -1 -1 -1 0 1 3 2 3 0 2 -2 -2 -1 1 0 -2 2 0 -3 -3
-11 0 -1 -2 0 2 1 0 -1 -1 0 1 0 2 2 1 2 -3 -2 0 2 2 -2 4 0 -2 -2
-11 0 -1 -2 0 2 1 0 -1 -2 0 0 1 2 3 1 2 -3 -1 0 3 1 -2 3 0 -2 -2
-10 -1 -1 -1 0 -3 -1 1 0 0 2 0 2 2 2 0 2 -2 -2 -1 1 -1 -2 -3 1 1 -2
-10 -2 0 0 0 -2 0 2 0 -1 1 0 2 2 2 1 3 -2 -1 -1 2 0 -2 -2 1 1 -2
-10 -1 1 -1 0 -1 1 3 0 -1 1 2 0 2 2 1 3 -2 -1 0 1 1 -2 -1 2 2 -2
-12 1 -1 0 3 -1 -2 2 -2 -1 1 4 1 3 0 0 2 2 -1 0 1 -1 2 -3 4 -2 0
-10 0 -2 0 2 0 0 0 -2 0 0 0 2 1 3 0 -1 -1 -4 0 0 0 3 -3 0 -1 -3
-12 1 -1 -1 3 -2 -1 2 -1 -1 1 4 2 3 1 -1 2 1 -1 0 1 -1 2 -3 4 -2 0
-8 0 0 0 0 0 0 0 0 -1 1 0 1 1 2 0 2 -2 -1 1 0 1 1 -2 0 -2 -2
-10 0 0 0 1 -1 0 1 1 -2 1 1 2 3 -1 0 2 2 0 1 1 0 2 -2 2 -3 -1
-10 -1 1 -1 2 1 1 1 -2 -1 -1 2 -1 2 1 2 1 -1 -1 2 1 2 4 -2 1 -2 -1
-10 -1 1 0 0 0 0 3 -1 -1 0 -1 3 2 1 0 2 -2 -1 1 4 1 2 -1 0 -1 -1
-10 0 -2 -2 0 0 0 0 -2 0 0 0 2 1 3 0 -1 -1 -2 2 0 0 3 -3 0 -1 -3
-11 -1 0 -2 2 0 1 1 -2 -1 -1 2 0 2 2 1 1 -2 -2 2 0 2 4 -2 0 -2 -2
-11 -2 -1 -1 1 0 0 -1 -1 -1 1 0 3 3 2 0 2 -2 -2 1 -1 0 2 -2 0 -3 -3
-11 -1 0 -1 0 1 0 1 -1 -3 1 0 1 2 3 0 3 -3 0 2 0 2 2 -2 0 -2 -2
-12 -2 0 -1 1 -2 -1 1 0 -1 2 1 3 4 -1 0 2 2 -1 0 1 0 3 -3 1 -3 -2
-13 2 -1 1 0 1 0 4 -2 -2 -1 3 -1 3 2 3 2 -1 -3 3 0 4 -3 1 -1 2 -3
-12 0 2 0 0 0 0 4 -2 -1 1 2 -1 3 2 0 0 -2 -3 1 2 5 1 -2 0 2 -2
-12 0 2 0 0 0 0 4 -2 -2 2 2 -1 3 2 -1 1 -2 -2 0 2 5 1 -2 1 1 -2
-8 -1 1 0 1 -1 0 0 0 -1 -1 0 1 1 -2 0 0 -2 -1 0 3 1 2 1 0 -2 0
-8 0 0 0 0 0 0 0 0 -1 1 0 1 1 -2 0 2 -2 -1 1 0 1 1 2 0 -2 -2
-10 0 0 0 0 0 0 2 0 -2 0 0 2 1 3 0 3 -3 0 0 0 0 -1 -1 2 -1 -3
-11 -1 0 0 0 2 -1 -1 0 0 0 0 1 2 1 1 2 -3 -3 -1 0 1 -2 3 0 -3 -3
-11 -1 0 0 0 2 -1 -1 0 -1 0 -1 2 2 2 1 2 -3 -2 -1 1 0 -2 2 0 -3 -3
-11 1 0 -1 2 -1 0 1 1 -1 2 1 1 3 2 0 3 -3 0 -1 1 2 -1 1 2 -2 -2
-11 0 1 -1 0 -1 -2 2 0 0 1 -1 0 2 2 2 1 -3 -3 1 0 -1 -2 -3 0 3 -3
-11 -1 2 0 0 0 -1 3 0 -1 0 -1 0 2 2 3 2 -3 -2 1 1 0 -2 -2 0 3 -3
-11 0 1 -1 0 -1 -2 2 0 -1 2 -1 0 2 2 1 2 -3 -2 0 0 -1 -2 -3 1 2 -3
-10 0 2 0 0 2 -2 0 0 -2 2 0 0 1 3 0 3 -3 0 0 0 0 -1 -1 2 -1 -3
-12 0 0 -2 0 -2 -2 2 0 -1 3 0 1 2 3 0 3 -3 -1 -1 0 -1 -2 -3 2 1 -3
-11 -1 0 0 2 0 -1 -1 0 -1 0 -1 2 2 2 1 2 -3 -2 1 -1 0 2 -2 0 -3 -3
-11 0 1 -1 2 -1 -2 0 0 -1 2 -1 0 2 2 1 2 -3 -2 0 0 1 2 -3 -1 -2 -3
-11 0 1 0 1 1 -1 1 0 -3 1 0 1 2 3 0 3 -3 0 1 -1 1 1 -2 1 -2 -3
-11 1 0 -1 -1 -2 0 2 0 0 2 0 2 1 3 0 3 -3 -1 -1 2 1 -2 -1 2 -1 -3
-11 0 1 0 -1 -1 -1 1 0 0 2 0 2 1 3 0 3 -3 -1 0 1 0 -2 -2 3 0 -3
-4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 0 0 0 0 1 -1 2 0 0
-4 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 -1 -1 0 0 0 0 1 -1 1 0 -1
-11 0 -1 1 1 0 0 -1 -1 -1 0 -1 3 0 3 0 -2 -2 -2 0 0 0 3 -3 2 -1 -3
-11 0 -1 0 1 -1 -1 1 0 0 1 1 1 1 2 -1 2 -3 -1 -1 0 1 2 -3 0 -3 -3
-13 0 -1 -1 0 1 0 2 0 -2 1 1 2 2 4 0 3 -3 1 1 0 1 2 -3 0 -3 -3
-13 -1 0 -1 1 0 0 2 0 -1 1 2 1 2 3 0 3 -3 0 0 0 2 3 -3 0 -3 -3
-16 -1 -1 -1 0 3 1 -1 0 0 0 2 1 3 2 1 3 -4 -4 -1 1 2 -3 5 0 -4 -4
-16 -1 -1 -1 0 3 1 -1 0 -2 0 0 3 3 4 1 3 -4 -2 -1 3 0 -3 3 0 -4 -4
-16 0 0 -2 0 4 2 0 0 -1 0 3 0 3 3 1 3 -4 -3 0 1 2 -3 5 1 -3 -4
-12 0 0 -1 1 0 1 3 0 -2 0 0 0 1 -3 0 3 -3 0 0 2 1 2 3 1 -2 -3
-11 0 -1 0 1 1 1 1 0 -1 0 1 0 2 -2 1 2 -3 0 0 0 2 1 3 0 -3 -3
-11 -1 0 0 2 0 1 1 0 -1 0 1 0 2 -2 1 2 -3 0 -1 1 2 2 2 0 -3 -3
-13 0 -1 -1 0 1 0 2 0 -1 1 0 1 2 -3 0 3 -3 0 1 1 2 2 4 0 -3 -3
-13 -1 0 -1 1 0 0 2 0 -1 1 0 1 2 -3 0 3 -3 0 0 2 2 3 3 0 -3 -3
-13 0 -1 -2 1 1 1 1 0 -1 1 0 0 3 -3 1 2 -3 0 1 1 2 2 4 0 -3 -3
-13 -1 0 -2 2 0 1 1 0 -1 1 0 0 3 -3 1 2 -3 0 0 2 2 3 3 0 -3 -3
-16 0 2 -1 1 0 -1 3 0 0 0 2 1 3 4 1 -3 -4 -2 2 0 2 2 -4 0 4 -4
-16 0 2 -3 3 0 1 1 0 0 0 2 1 3 4 1 -3 -4 -2 2 0 0 4 -4 2 2 -4
-16 -1 3 0 1 1 -2 2 0 -1 0 1 0 3 3 1 -3 -4 -1 3 0 2 2 -4 1 5 -4
-16 -1 3 -2 3 1 0 0 0 -1 0 1 0 3 3 1 -3 -4 -1 3 0 0 4 -4 3 3 -4
-4 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 0 1 -1 0 0 0 0 1 -1 0 -1 -1
-4 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 0 1 -1 0 0 0 0 -1 1 0 -1 -1



==> anc/table3.txt <==
Third table of arXiv:1112.2626

   Class   NS2 bound T2 bound  S2 bound quantum bound
  1.00000   1.00000   1.00000   1.00000   1.00000
  2.00000   4.00000   4.00000   6.40000   4.75069
  3.00000   4.00000   6.00000   6.66667   4.81193
  4.00000   4.00000   6.00000   7.00000   5.00000
  5.00000   5.00000   7.00000   7.66667   5.50921
  6.00000   7.00000   7.00000  10.42857   8.12659
  7.00000   7.00000   9.00000  10.20000   7.95393
  8.00000   6.00000   8.00000   9.00000   6.56259
  9.00000   6.00000   6.00000   9.00000   7.27353
 10.00000   6.00000   6.00000   8.66667   6.82507
 11.00000   9.00000  13.00000  14.33333   9.70979
 12.00000   6.00000   6.00000   8.66667   7.59106
 13.00000   9.00000   9.00000  12.73333  10.99312
 14.00000   9.00000   9.00000  12.69231  10.75884
 15.00000   5.00000   7.00000   7.66667   5.62131
 16.00000   4.00000   6.40000   7.00000   5.00000
 17.00000   5.00000   7.00000   8.00000   5.00000
 18.00000   5.00000   7.00000   7.66667   5.64000
 19.00000   9.00000  13.00000  14.05263   9.37048
 20.00000   9.00000  13.00000  14.05263   9.25733
 21.00000   9.00000  13.00000  14.33333   9.85524
 22.00000   5.00000   7.00000   7.66667   5.00000
 23.00000   5.00000   7.00000   7.66667   5.64000
 24.00000   6.00000   8.00000   8.94737   6.84538
 25.00000   5.00000   7.00000   7.66667   5.75069
 26.00000   5.00000   7.00000   7.66667   5.42830
 27.00000   6.00000   8.00000   8.66667   7.38194
 28.00000   7.00000   9.00000  10.20000   7.21632
 29.00000   7.00000   9.00000  10.08434   8.08341
 30.00000   8.00000  12.00000  12.57143   8.52561
 31.00000   9.00000  11.00000  13.00000  10.65566
 32.00000   9.00000  11.00000  13.00000  10.64075
 33.00000   8.00000  12.00000  12.80000   8.56838
 34.00000  12.00000  18.00000  18.85714  12.85121
 35.00000   8.00000  12.00000  12.92308   9.22939
 36.00000   8.00000  10.00000  12.00000   9.04174
 37.00000   6.00000   8.00000   8.66667   7.31826
 38.00000   8.00000  12.00000  12.92308   8.80276
 39.00000   8.00000  12.00000  12.57143   8.56931
 40.00000   9.00000  13.00000  14.05263   9.40798
 41.00000   9.00000  12.20000  13.57143  10.55919
 42.00000   9.00000  13.00000  14.33333  10.01796
 43.00000   9.00000  12.20000  13.57143   9.82329
 44.00000  12.00000  18.00000  18.85714  13.17015
 45.00000   6.00000   8.28571   8.66667   7.23760
 46.00000   6.00000   8.00000   8.66667   7.24279
 47.00000   6.00000   8.28571   8.66667   7.18875
 48.00000   8.00000  12.00000  12.80000   8.62390
 49.00000   9.00000  13.00000  14.05263   9.33633
 50.00000   9.00000  13.00000  14.05263   9.40389
 51.00000   6.00000   8.28571   8.66667   7.13659
 52.00000  10.00000  14.00000  15.14286  11.41357
 53.00000  10.00000  14.00000  15.14286  11.41616
 54.00000  14.00000  19.00000  20.85714  15.66959
 55.00000  10.00000  14.00000  15.14286  11.43989
 56.00000   9.00000  13.00000  14.05263   9.48035
 57.00000   4.00000   6.00000   6.66667   4.00000
 58.00000   6.00000   6.00000   8.66667   6.35575
 59.00000   7.00000   9.00000  11.00000   8.27564
 60.00000   6.00000   6.00000   8.66667   6.00000
 61.00000   7.00000   7.00000   9.94737   7.69080
 62.00000   8.00000  10.00000  12.00000   8.50148
 63.00000   8.00000  10.00000  12.00000   8.27748
 64.00000   8.00000  10.00000  12.00000   8.41231
 65.00000   8.00000  12.00000  12.80000   8.67603
 66.00000   8.00000  12.00000  12.80000   8.39519
 67.00000   8.00000  10.00000  12.00000   8.31408
 68.00000   8.00000  12.00000  12.80000   8.77290
 69.00000   9.00000   9.00000  13.00000   9.28373
 70.00000   9.00000   9.00000  12.42857   9.08264
 71.00000   8.00000  12.00000  12.80000   8.46385
 72.00000  12.00000  18.00000  18.85714  12.93930
 73.00000  14.00000  17.20000  20.28571  16.18110
 74.00000   7.00000  11.00000  11.00000   7.53726
 75.00000   8.00000  10.66667  12.00000   8.30497
 76.00000   8.00000  10.00000  12.00000   8.48734
 77.00000   9.00000  11.66667  13.57143   9.14756
 78.00000   8.00000  12.00000  12.80000   8.52518
 79.00000   9.00000  13.00000  14.05263   9.48030
 80.00000   8.00000  10.00000  12.00000   8.39673
 81.00000  12.00000  14.00000  16.88889  12.31157
 82.00000  12.00000  14.00000  17.05263  12.36384
 83.00000   9.00000  13.00000  14.33333  10.20365
 84.00000  11.00000  13.00000  15.00000  11.11124
 85.00000  12.00000  18.00000  18.85714  12.45105
 86.00000  12.00000  18.00000  18.85714  12.42676
 87.00000  12.00000  18.00000  18.85714  12.44461
 88.00000  12.00000  18.00000  18.85714  12.47815
 89.00000  12.00000  18.00000  18.85714  13.30082
 90.00000   9.00000  13.00000  14.05263   9.53599
 91.00000  10.00000  14.00000  15.14286  11.57931
 92.00000  10.00000  14.00000  15.14286  11.60062
 93.00000   7.00000   7.00000   9.46154   7.80211
 94.00000   6.00000   8.00000   8.66667   6.41253
 95.00000   6.00000   6.00000   8.66667   6.26779
 96.00000   6.00000   6.00000  10.00000   7.65685
 97.00000   6.00000   8.00000   8.66667   7.65685
 98.00000   6.00000   7.60000   8.28571   7.23369
 99.00000   3.00000   3.00000   5.00000   3.82843
100.00000   6.00000   8.00000   8.66667   7.30842
101.00000   8.00000  10.00000  12.00000   8.37318
102.00000   8.00000  12.00000  12.57143   9.23047
103.00000   8.00000  12.00000  12.80000   8.71704
104.00000   6.00000   8.00000   8.66667   6.52897
105.00000   7.00000   9.00000   9.85714   8.37296
106.00000   7.00000   9.00000   9.94737   7.39748
107.00000   8.00000   8.00000  10.66667   8.19665
108.00000   8.00000   8.00000  11.00000   8.27814
109.00000   9.00000   9.00000  13.00000   9.19700
110.00000   9.00000   9.00000  13.00000   9.18705
111.00000   8.00000  12.00000  12.80000   8.52088
112.00000  11.00000  15.00000  17.00000  11.93218
113.00000  14.00000  17.20000  20.00000  15.41603
114.00000   3.00000   5.00000   5.00000   3.23304
115.00000   6.00000   8.00000   8.66667   7.50961
116.00000   3.00000   5.00000   5.00000   3.08134
117.00000   7.00000   8.60000   9.52632   8.83884
118.00000   8.00000  10.00000  12.00000   8.38046
119.00000   8.00000   8.00000  11.00000  10.17822
120.00000  11.00000  11.00000  14.55556  14.05158
121.00000  12.00000  16.00000  18.00000  13.65378
122.00000  18.00000  22.00000  26.00000  20.73870
123.00000  24.00000  28.00000  32.00000  27.80534
124.00000   9.00000   9.00000  13.00000   9.16566
125.00000  11.00000  15.00000  17.00000  11.66132
126.00000  11.00000  11.00000  15.00000  11.00000
127.00000  11.00000  11.00000  15.00000  11.21479
128.00000  11.00000  11.00000  15.57143  11.20495
129.00000  11.00000  11.00000  15.57143  11.00008
130.00000  10.00000  12.00000  14.00000  10.10897
131.00000  10.00000  12.00000  14.00000  10.10307
132.00000  10.00000  12.00000  14.00000  10.08400
133.00000  12.00000  18.00000  18.85714  12.52585
134.00000  10.00000  10.00000  13.13043  11.10808
135.00000  12.00000  18.00000  18.85714  12.54103
136.00000   8.00000   8.00000  10.40000  10.33008
137.00000  10.00000  12.00000  14.00000  10.00000
138.00000  10.00000  13.20000  14.00000  12.62439
139.00000  10.00000  14.00000  15.14286  11.59412
140.00000  10.00000  10.00000  12.66667  10.93841
141.00000  11.00000  13.00000  15.00000  13.73642
142.00000  11.00000  11.00000  14.60000  13.83433
143.00000  11.00000  11.00000  14.55556  13.78384
144.00000  12.00000  14.00000  16.80000  12.08467
145.00000  13.00000  17.80000  19.40000  13.35458
146.00000  12.00000  18.00000  18.85714  12.51512
147.00000  12.00000  18.00000  18.85714  12.53367
148.00000   8.00000   8.00000  12.00000   8.00000
149.00000   8.00000   8.00000  10.40000   8.33926
150.00000  10.00000  10.00000  12.90909  10.57391
151.00000  11.00000  11.00000  15.00000  11.35999
152.00000  11.00000  11.00000  15.00000  11.10149
153.00000  11.00000  14.20000  15.00000  11.19803
154.00000  11.00000  11.00000  15.00000  11.61605
155.00000  11.00000  11.00000  15.57143  11.60370
156.00000  11.00000  11.00000  15.00000  11.00000
157.00000  10.00000  10.00000  12.66667  10.74695
158.00000  12.00000  14.00000  16.80000  12.10493
159.00000  11.00000  11.00000  14.42857  13.67867
160.00000  11.00000  11.00000  14.63636  13.80255
161.00000  11.00000  11.00000  14.42857  13.82024
162.00000  11.00000  13.00000  16.33333  11.15611
163.00000  11.00000  13.00000  15.57143  11.11798
164.00000   4.00000   4.00000   6.00000   4.00000
165.00000   4.00000   4.00000   6.00000   4.00000
166.00000  11.00000  13.00000  15.36364  11.09338
167.00000  11.00000  11.00000  13.46154  13.62827
168.00000  13.00000  13.00000  16.55556  16.79074
169.00000  13.00000  13.00000  16.55556  16.67514
170.00000  16.00000  16.00000  21.57143  16.35844
171.00000  16.00000  16.00000  21.53846  16.30961
172.00000  16.00000  16.00000  21.57143  16.27042
173.00000  12.00000  12.00000  16.00000  12.32782
174.00000  11.00000  11.00000  14.42857  11.14498
175.00000  11.00000  11.00000  14.42857  11.07768
176.00000  13.00000  13.00000  17.00000  13.18846
177.00000  13.00000  13.00000  17.00000  13.06462
178.00000  13.00000  13.00000  17.00000  13.00926
179.00000  13.00000  13.00000  17.00000  13.07212
180.00000  16.00000  16.00000  21.17647  16.30019
181.00000  16.00000  16.00000  21.33333  16.33196
182.00000  16.00000  16.00000  21.17647  16.19215
183.00000  16.00000  16.00000  21.33333  16.26113
184.00000   4.00000   4.00000   4.00000   4.00000
185.00000   4.00000   4.00000   4.00000   5.65685


